EffiLearner: Enhancing Efficiency of Generated Code via Self-Optimization

Large language models (LLMs) have shown remarkable progress in code generation, but their generated code often suffers from inefficiency, resulting in longer execution times and higher memory consumption. To address this issue, we propose \textbf{EffiLearner}, a self-optimization framework that utilizes execution overhead profiles to improve the efficiency of LLM-generated code. EffiLearner first generates code using an LLM, then executes it locally to capture execution time and memory usage profiles. These profiles are fed back to the LLM, which then revises the code to reduce overhead. To evaluate the effectiveness of EffiLearner, we conduct extensive experiments on the EffiBench, HumanEval, and MBPP with 16 open-source and 6 closed-source models. Our evaluation results demonstrate that through iterative self-optimization, EffiLearner significantly enhances the efficiency of LLM-generated code. For example, the execution time (ET) of StarCoder2-15B for the EffiBench decreases from 0.93 (s) to 0.12 (s) which reduces 87.1% the execution time requirement compared with the initial code. The total memory usage (TMU) of StarCoder2-15B also decreases from 22.02 (Mb*s) to 2.03 (Mb*s), which decreases 90.8% of total memory consumption during the execution process. The source code of EffiLearner was released in https://github.com/huangd1999/EffiLearner

==> figures/refine_results.py <==
Total time: 3.35559 s
File: 752_tmp.py
Function: openLock at line 24

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    24                                               @profile
    25                                               def openLock(self, deadends: List[str], target: str) -> int:
    26                                                   """Calculate the minimum number of moves to open the lock from '0000' to the target avoiding deadends."""
    27       100         65.1      0.7      0.0          if '0000' in deadends:
    28                                                       return -1
    29       100         35.0      0.3      0.0          if target == '0000':
    30                                                       return 0
    31                                                   

    57                                           
    58       100         99.3      1.0      0.0          deadends_set = set(deadends)
    59                                                   # Early exit if the initial state is a deadend
    60       100         36.7      0.4      0.0          if '0000' in deadends_set:
    61                                                       return -1
    62                                                   
    63                                                   # Initialize BFS structures for bidirectional search
    64       100        116.8      1.2      0.0          queue1, queue2 = deque(['0000']), deque([target])
    65       100         47.6      0.5      0.0          distance1, distance2 = {"0000": 0}, {target: 0}
    66                                                   
    67                                                   # Perform BFS from both ends
    68       518        154.2      0.3      0.0          while queue1 and queue2:
    69       518    1936061.9   3737.6     57.7              result = bfs(queue1, distance1, distance2)
    70       518        153.0      0.3      0.0              if result != -1:
    71        52         10.3      0.2      0.0                  return result
    72       466    1388682.7   2980.0     41.4              result = bfs(queue2, distance2, distance1)
    73       466        136.6      0.3      0.0              if result != -1:
    74        48          9.5      0.2      0.0                  return result
    75                                                   
    76                                                   return -1

==> figures/refine_results2.py <==

Total time: 0.000697948 s
File: 752_tmp.py
Function: getNextStates at line 32

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    32                                                   @profile
    33                                                   def getNextStates(state: str) -> List[str]:
    34                                                       """Generate the next states for a given lock state."""
    35        52         12.1      0.2      1.7              res = []
    36       260         62.4      0.2      8.9              for i in range(4):
    37       208         74.4      0.4     10.7                  current_digit = int(state[i])
    38       624        127.4      0.2     18.2                  for diff in [-1, 1]:  # decrease or increase the digit
    39       416        104.5      0.3     15.0                      new_digit = (current_digit + diff) % 10
    40       416        308.4      0.7     44.2                      res.append(state[:i] + str(new_digit) + state[i+1:])
    41        52          8.8      0.2      1.3              return res

Total time: 0.00182689 s
File: 752_tmp.py
Function: bfs at line 43

Line #      Hits         Time  Per Hit   % Time  Line Contents
==============================================================
    43                                                   @profile
    44                                                   def bfs(queue: Deque[str], distances: dict, other_distances: dict) -> int:
    45                                                       """Perform a step of BFS, expanding the current queue."""
    46        57         12.9      0.2      0.7              for _ in range(len(queue)):
    47        52         14.0      0.3      0.8                  current = queue.popleft()
    48        52         11.4      0.2      0.6                  step_count = distances[current]
    49       462       1499.4      3.2     82.1                  for nextState in getNextStates(current):
    50       411        114.9      0.3      6.3                      if nextState in deadends_set or nextState in distances:
    51       235         34.5      0.1      1.9                          continue
    52       176         38.7      0.2      2.1                      if nextState in other_distances:
    53         1          0.7      0.7      0.0                          return step_count + 1 + other_distances[nextState]
    54       175         47.5      0.3      2.6                      distances[nextState] = step_count + 1
    55       175         51.9      0.3      2.8                      queue.append(nextState)
    56         5          0.9      0.2      0.0              return -1

==> py/new_task_desc/pre_singlenumber.py <==
def singleNumber(nums):
    for num in nums:
        if nums.count(num) == 1:
            return num


==> py/new_task_desc/refine_singlenumber.py <==
def singleNumber(nums):
    return reduce(operator.xor, nums)


==> py/pre_singlenumber.py <==
class Solution:
    def singleNumber(self, nums):
        for num in nums:
            if nums.count(num) == 1:
                return num

==> py/pre_singlenumber_execution_time.py <==
Timer unit: 1e-06 s
Total time: 0.0312331 s
Time  Contents
=======================================
      def singleNumber(self, nums):
  371.2    for num in nums:
30860.9         if nums.count(num) == 1:
    0.9               return num

==> py/pre_singlenumber_memory_usage.py <==
Mem usage   Line Contents
============================================
        def singleNumber(self, nums):
50.9 MiB    for i in range(len(nums)):
50.9 MiB        if nums.count(nums[i]) == 1:
50.9 MiB            return nums[i]

==> py/refine_singlenumbe_memory_usage.py <==
Mem usage   Line Contents
================================================
            def singleNumber(self, nums):
50.7 MiB        return reduce(operator.xor, nums)

==> py/refine_singlenumber.py <==
class Solution:
    def singleNumber(self, nums):
        return reduce(operator.xor, nums)

==> py/refine_singlenumber_execution_time.py <==
Timer unit: 1e-06 s
Total time: 0.000112618 s
 Time    Contents
=========================================
    def singleNumber(self, nums):
112.6   return reduce(operator.xor, nums)

==> py/refine_singlenumber_memory_usage.py <==
Mem usage   Line Contents
============================================
        def singleNumber(self, nums):
50.7 MiB    return reduce(operator.xor, nums)

==> py/test_examples_singlenumber.py <==
solution = Solution()
assert solution.singleNumber([2, 2, 1]) == 1
assert solution.singleNumber([4, 1, 2, 1, 2]) == 4
